Challenges in automatic differentiation and numerical integration in physics-informed neural networks modelling

In this paper, we numerically examine the precision challenges that emerge in automatic differentiation and numerical integration in various tasks now tackled by physics-informed neural networks (PINNs). Specifically, we illustrate how ill-posed problems or inaccurately computed functions can cause serious precision issues in differentiation and integration. A major difficulty lies in detecting these problems. A simple large-scale view of the function or good-looking loss functions or convergence results may not reveal any potential errors, and the resulting outcomes are often mistakenly considered correct. To address this, it is critical to determine whether standard double-precision arithmetic suffices or if higher precision is necessary. Three problematic use-cases for solving differential equations using PINNs are analysed in detail. For the case requiring numerical integration, we also evaluate several numerical quadrature methods and suggest particular numerical analysis steps to choose the most suitable method.

==> matlab/intpinn.m <==
fclose all; close all; clear all; clc
%% 
% This is a custom modification of the example:
% openExample('nnet/TrainPhysicsInformedNeuralNetworkWithLBFGSAndAutoDiffExample')

%% Solve Partial Differential Equation with L-BFGS Method and Deep Learning
% This example shows how to train a physics informed neural network (PINN) to 
% numerically compute the solution of the *heat equation* by using the limited-memory 
% BFGS (L-BFGS) algorithm.
% 
% The heat equation is a partial differential equation (PDE) that arises in
% different areas of applied mathematics. The L-BFGS algorithm [1] is a quasi-Newton
% method that approximates the Broyden-Fletcher-Goldfarb-Shanno (BFGS) algorithm.
% 
% Given the computational domain$ [-1,1] \times [0,1] $, this example uses a 
% physics informed neural network (PINN) [2] and trains a multilayer perceptron 
% neural network that takes samples $(x,t) $ as input, where $x \in [-1,1]$ is 
% the spatial variable, and $t \in [0,1]$ is the time variable, and returns $u(x,t)$, 
% where u is the solution of the heat equation:
% 
% $$\frac{\partial u}{\partial t}  - \alpha \frac{\partial^2 u}{\partial x^2} = 0,$$
% 
% with $u(x,t=0) = \delta (x-1)^2 (x+1)^2$ as the initial condition, and $u(x=-1,t) =0$ 
% and $ u(x=1,t) = 0$ as the boundary conditions.
% 
% The example trains the model by enforcing that given an input $(x,t) $, the 
% output of the network $u(x,t)$ fulfills the heat equation, the boundary conditions, 
% and the initial condition. Training this model does not require collecting data 
% in advance. You can generate data using the definition of the PDE and the constraints.

tic
%% Define Problem Parameters
alpha = 1e-1;
delta = 1e5;

%% Define Method Parameters
N = 50;
useQrng = true;

options = struct(...
    'ArrayValued',false,...
    'AbsTol',1e-12,...
    'RelTol',1e-12,...
    'IntegrandRule','double',...
    'IntegralRule','integral',...
    'alpha',alpha,...
    'delta',delta,...
    'N',N,...
    'useQrng',useQrng,...
    'checkOrtogonality',false);
options_exact = options;
options_exact.IntegrandRule = 'exact';

%% Generate Training Data
% Training the model requires a data set of collocation points that enforce 
% the boundary conditions, enforce the initial conditions, and fulfill the heat 
% equation.
 
% Select 25 equally spaced time points to enforce each of the boundary conditions 
% $u(x=-1,t) =0$ and $ u(x=1,t) = 0$. 
numBoundaryConditionPoints = [25 25];
x0BC1 = -1*ones(1,numBoundaryConditionPoints(1)); % x=-1
x0BC2 = ones(1,numBoundaryConditionPoints(2)); % x=1
t0BC1 = linspace(0,1,numBoundaryConditionPoints(1));
t0BC2 = linspace(0,1,numBoundaryConditionPoints(2));
u0BC1 = zeros(1,numBoundaryConditionPoints(1));
u0BC2 = zeros(1,numBoundaryConditionPoints(2));
 
% Select 50 equally spaced spatial points to enforce the normalized initial condition 
% $u(x,t=0) = (x-1)^2 (x+1)^2$.
numInitialConditionPoints  = 50;
x0IC = linspace(-1,1,numInitialConditionPoints);
t0IC = zeros(1,numInitialConditionPoints);
u0IC = vypocetPhi(x0IC,options);
% (x0IC-1).^2.*(x0IC+1).^2;

% Group together the data for initial and boundary conditions.
X0 = [x0IC x0BC1 x0BC2];
T0 = [t0IC t0BC1 t0BC2];
U0 = [u0IC u0BC1 u0BC2];

% Select 10,000 points to enforce the output of the network to fulfill the heat 
% equation.
numInternalCollocationPoints = 10000;
if (useQrng)
    pointSet = sobolset(2);
    points = net(pointSet,numInternalCollocationPoints);
else
    points = rand(numInternalCollocationPoints,2);
end
dataX = 2*points(:,1)-1;
dataT = points(:,2);

%% Define Neural Network Architecture
% Define a multilayer perceptron neural network architecture with 9 fully connect 
% operations with 20 hidden neurons each. The first fully connect operation has 
% two input channels corresponding to the inputs $x$ and $t$. The last fully connect 
% operation has one output $u(x,t)$.
% 
% Specify the network hyperparameters.

numLayers = 9;
numNeurons = 20;

% Create the neural network.
layers = featureInputLayer(2);

for i = 1:numLayers-1
    layers = [
        layers
        fullyConnectedLayer(numNeurons)
        tanhLayer];
end
layers = [
    layers
    fullyConnectedLayer(1)]

% Convert the layer array to a |dlnetwork| object.
net = dlnetwork(layers)

% Training a PINN can result in better accuracy when the learnable parameters 
% have data type double. Convert the network learnables to double using the |dlupdate| 
% function. Note that not all neural networks support learnables of type double, 
% for example, networks that use GPU optimizations that rely on learnables with 
% type single.

net = dlupdate(@double,net);

%% Define Model Loss Function
% Create the function |modelLoss|, listed in the Model Loss Function section 
% at the end of the example, that takes as input the neural network, the network 
% inputs, and the initial and boundary conditions, and returns the gradients of 
% the loss with respect to the learnable parameters and the corresponding loss.

%% Specify Training Options
% Specify the training options:
% * Train for 1500 iterations
% * Stop training early when the norm of the gradients or steps are smaller 
% than 0.00001.
% * Use the default options for the L-BFGS solver state.

maxIterations = 3e3;
gradientTolerance = 1e-12;
stepTolerance = 1e-12; 
solverState = lbfgsState;

%% Train Neural Network
% Convert the training data to |dlarray| objects. Specify that the inputs |X| 
% and |T| have format |"BC"| (batch, channel) and that the initial conditions 
% have format |"CB"| (channel, batch).

X = dlarray(dataX,"BC");
T = dlarray(dataT,"BC");
X0 = dlarray(X0,"CB");
T0 = dlarray(T0,"CB");
U0 = dlarray(U0,"CB");

% Accelerate the loss function using |dlaccelerate|.
accfun = dlaccelerate(@modelLoss);
% accfun = @modelLoss;

% Create a function handle containing the loss function for the L-BFGS update. 
% In order to evaluate the |dlgradient| function inside the |modelLoss| function 
% using automatic differentiation, use the |dlfeval| function.

lossFcn = @(net) dlfeval(accfun,net,X,T,X0,T0,U0,options);

% Initialize the |TrainingProgressMonitor| object. At each iteration, plot the 
% loss and monitor the norm of the gradients and steps. Because the timer starts 
% when you create the monitor object, make sure that you create the object close 
% to the training loop.
monitor = trainingProgressMonitor( ...
    Metrics="TrainingLoss", ...
    Info=["Iteration" "Loss" "GradientsNorm" "StepNorm"], ...
    XLabel="Iteration");

% Train the network using a custom training loop using the full data set at 
% each iteration. For each iteration:
% * Update the network learnable parameters and solver state using the |lbfgsupdate| 
% function. 
% * Update the training progress monitor.
% * Stop training early if the norm of the gradients are less the specified 
% tolerances or if the line search fails.

iteration = 0;
% averageGrad = [];
% averageSqGrad = [];
while iteration < maxIterations && ~monitor.Stop
    iteration = iteration + 1;
    [net, solverState] = lbfgsupdate(net,lossFcn,solverState);
    % [loss,grad] = lossFcn(net);
    % [net,averageGrad,averageSqGrad] = adamupdate(net,grad,averageGrad,averageSqGrad,iteration);

    % updateInfo(monitor, Iteration=iteration);
    updateInfo(monitor, ...
        Iteration=iteration, ...
        GradientsNorm=solverState.GradientsNorm, ...
        StepNorm=solverState.StepNorm);

    recordMetrics(monitor,iteration,TrainingLoss=solverState.Loss);
    % recordMetrics(monitor,iteration,TrainingLoss=loss);

    monitor.Progress = 100 * iteration/maxIterations;

    % POKUS:
    if solverState.GradientsNorm < gradientTolerance || ...
            solverState.StepNorm < stepTolerance || ...
            solverState.LineSearchStatus == "failed"
        break
    end
    % if solverState.StepNorm < stepTolerance || ...
    %         solverState.LineSearchStatus == "failed"
    %     break
    % end

end

%% save trained network
name = sprintf('%s_%s.mat',mfilename,options.IntegrandRule)
toc
save(name)

%% Evaluate Model Accuracy
intpinn_test

%% Supporting Functions

% Model Loss Function
% The model is trained by enforcing that given an input $(x,t) $ the output 
% of the network $u(x,t)$ fulfills the heat equation, the boundary conditions, 
% and the initial condition. In particular, two quantities contribute to the loss 
% to be minimized:
% 
% $\text{loss} = \text{MSE}_f + \text{MSE}_u$,
% 
% where $\text{MSE}_f = \frac{1}{N_f}\sum\limits_{i=1}^{N_f} \left\vert f(x_f^i, 
% t_f^i) \right\vert ^2$ and $\text{MSE}_u = \frac{1}{N_u}\sum\limits_{i=1}^{N_u} 
% \left\vert u(x_u^i, t_u^i) - u^i \right\vert ^2$.
% 
% Here, $\{x_u^i, t_u^i \}_{i=1}^{N_u}$ correspond to collocation points on 
% the boundary of the computational domain and account for both boundary and initial 
% condition. $\{x_f^i, t_f^i \}_{i=1}^{N_f}$ are points in the interior of the 
% domain. 
% 
% Calculating $\text{MSE}_f$ requires the derivatives $\frac{\partial u}{\partial 
% t}, \frac{\partial^2 u}{\partial x^2}$ of the output $u$ of the model.
% 
% The function |modelLoss| takes as input, the network |net|, the network inputs 
% |X| and |T|, the initial and boundary conditions |X0|, |T0|, and |U0|, and returns 
% the loss and the gradients of the loss with respect to the learnable parameters.

function [loss,gradients] = modelLoss(net,X,T,X0,T0,U0,options)
% Make predictions with the initial conditions.
XT = cat(1,X,T);
U = forward(net,XT);
% Calculate derivatives with respect to X and T.
gradientsU = dlgradient(sum(U,"all"),{X,T},EnableHigherDerivatives=true);
Ux = gradientsU{1}; Ut = gradientsU{2};
% Calculate second-order derivatives with respect to X.
Uxx = dlgradient(sum(Ux,"all"),X,EnableHigherDerivatives=true);
% Calculate mseF. Enforce heat equation.
f = Ut - (options.alpha).*Uxx;
zeroTarget = zeros(size(f),"like",f);
mseF = l2loss(f,zeroTarget);
% Calculate mseU. Enforce initial and boundary conditions.
XT0 = cat(1,X0,T0);
U0Pred = forward(net,XT0);
mseU = l2loss(U0Pred,U0);
% Calculated loss to be minimized by combining errors.
loss = mseF + mseU;
% Calculate gradients with respect to the learnable parameters.
gradients = dlgradient(loss,net.Learnables);
end

%% References
% # Liu, Dong C., and Jorge Nocedal. "On the limited memory BFGS method for 
% large scale optimization." _Mathematical programming_ 45, no. 1 (1989): 503-528.
% # Maziar Raissi, Paris Perdikaris, and George Em Karniadakis, Physics Informed 
% Deep Learning (Part I): Data-driven Solutions of Nonlinear Partial Differential 
% Equations <https://arxiv.org/abs/1711.10561 https://arxiv.org/abs/1711.10561>
% # C. Basdevant, M. Deville, P. Haldenwang, J. Lacroix, J. Ouazzani, R. Peyret, 
% P. Orlandi, A. Patera, Spectral and finite difference solutions of the Burgers 
% equation, Computers & fluids 14 (1986) 23–41.

%% 
% _Copyright 2020-2023 The MathWorks, Inc._


==> matlab/modelLoss.m <==
function [loss,gradients] = modelLoss(net,T,X,T0,X0,U0,opt)
TX = cat(1,X,T);
U = forward(net,TX);
gradientsU = dlgradient(sum(U,"all"),{T,X},EnableHigherDerivatives=true);
Ut = gradientsU{1}; Ux = gradientsU{2};
Uxx = dlgradient(sum(Ux,"all"),X,EnableHigherDerivatives=true);
% Calculate mseF. Enforce heat equation.
f = Ut - (opt.alpha).*Uxx;
zeroTarget = zeros(size(f),"like",f);
mseF = l2loss(f,zeroTarget);
% Calculate mseU. Enforce initial and boundary conditions.
TX0 = cat(1,X0,T0);
U0Pred = forward(net,TX0);
mseU = l2loss(U0Pred,U0);
% Calculated loss to be minimized by combining errors.
loss = mseF + mseU;
% Calculate gradients with respect to the learnable parameters.
gradients = dlgradient(loss,net.Learnables);
end
% MATLAB (since R2021a) automatically optimizes, caches, and reuses the traces
accfun = dlaccelerate(@modelLoss); 

